The Polymorphic Chiral Anomaly

The chiral anomaly famously manifests in a rich variety of forms, from abelian and singlet to consistent or covariant. In this paper, all these realizations are described in detail, along with their properties and phenomenological applications. Central to this presentation is a novel expression for the fully generic chiral anomaly, derived with either massive or massless fermions, that incorporates not only the standard triangle but also the box and pentagon diagrams. From this master expression, the various traditional forms of the anomaly are then transparently derived. This provides a powerful tool, technically and conceptually, driving two further objectives. First, the topological aspects of each form are dutifully described while bypassing the differential language entirely, save for Stokes' theorem. Second, to make sure anyone interested can truly reproduce all the results in a reasonable amount of time, a FeynCalc implementation of the relevant calculations is provided. Ultimately, this simplified and unified description of all the forms of the chiral anomaly highlights the underlying conceptual beauty, and offers a comprehensive grasp of the physics at play.

==> anc/SUNBasis.dat <==
{SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 + (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[b]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 + (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[b]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 - (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]] -> 
  (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[b]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 - (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[b]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[c]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[c]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (8*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[c]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    9 + (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[c]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    9 + (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (5*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[b]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 - (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 - (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[c]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 + (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]] -> (2*SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[b]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 - (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 - (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]] -> (2*SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[c]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 - (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (4*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    9 + (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (4*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]])/3 - 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
      SUNIndex[d]])/3 - (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*
     SUNDelta[SUNIndex[a], SUNIndex[e]])/3 + 
   (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*SUNDelta[SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    9 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (4*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    9 - (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 - (4*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
     SUNDelta[SUNIndex[a], SUNIndex[d]]) + 
   (SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
      SUNIndex[e]])/3 + (SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
     SUNDelta[SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    9 - (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]])/
    3 + (SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/9 - 
   (SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[b], 
    SUNIndex[c]] -> SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[b]] + 
   SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
     SUNIndex[c]] - SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[d]] - 
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
     SUNIndex[e]] + SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
    SUNDelta[SUNIndex[d], SUNIndex[e]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - 2*SUND[SUNIndex[d], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[b], 
    SUNIndex[d]] -> SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[b]] - 
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
     SUNIndex[e]] + SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
    SUNDelta[SUNIndex[d], SUNIndex[e]] - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]])/
    3 - (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[b], 
    SUNIndex[e]] -> SUND[SUNIndex[c], SUNIndex[d], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[b]] - 
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
     SUNIndex[d]] + SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
    SUNDelta[SUNIndex[d], SUNIndex[e]] - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 - 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - 2*SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[e]]*SUNDelta[SUNIndex[c], 
    SUNIndex[d]] -> SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[c]] - 
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[d]]*SUNDelta[SUNIndex[a], 
     SUNIndex[e]] + SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
    SUNDelta[SUNIndex[d], SUNIndex[e]] + 
   (4*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]])/
    3 - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 2*SUND[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[d]]*SUNDelta[SUNIndex[c], 
    SUNIndex[e]] -> SUND[SUNIndex[b], SUNIndex[d], SUNIndex[e]]*
    SUNDelta[SUNIndex[a], SUNIndex[c]] - 
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[e]]*SUNDelta[SUNIndex[a], 
     SUNIndex[d]] + SUND[SUNIndex[a], SUNIndex[b], SUNIndex[c]]*
    SUNDelta[SUNIndex[d], SUNIndex[e]] + 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]])/3 + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   (2*SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   (SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - 2*SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]] -> -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]]) + 
   (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 - (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]]) + 
   (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 - (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]] -> -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]]) + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]]) + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) - (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) - (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]]) - (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]]) + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[d], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[c]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]]) - (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[g]]) - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]]) - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]]) - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]] -> 
  -(SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
      SUNIndex[g]]) - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]]) - 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) - (SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) - (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]]) - 
   (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) - SUND[SUNIndex[c], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[f]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[g]]) - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]] -> SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]]), SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] + 
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUND[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[e]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[g]]) + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]] -> SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> -1/3*(SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]]) + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[f]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]]), SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[f]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]]), 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]]) + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]] -> SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]]) + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[d], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[c]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUND[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]]) - (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[d], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[d], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) + SUND[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] + 
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[g]]) + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> -(SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]]), SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]) + SUND[SUNIndex[a], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]]) + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]]), SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]]) + SUND[SUNIndex[c], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]]), 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[f]] -> 
  -(SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[g]]) - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[f]] -> SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]]) + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], 
    SUNIndex[g]] -> -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]]) + SUND[SUNIndex[c], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[f], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], 
      SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[d]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[e]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[d]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 - (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]]) + (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUND[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[b], SUNIndex[e]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[e]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[d]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3, 
 SUND[SUNIndex[c], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) - SUND[SUNIndex[e], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[g]]) - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]]) + SUND[SUNIndex[e], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], 
      SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]]) - SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*
    SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
      SUNIndex[g]]) - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]] - SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]]) - SUND[SUNIndex[a], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
    SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[f], SUNIndex[g]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], 
      SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*
   SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[c], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[c]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUND[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  (SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 + 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3, 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUND[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -1/3*(SUNDelta[SUNIndex[c], SUNIndex[d]]*SUNF[SUNIndex[a], SUNIndex[b], 
      SUNIndex[e]]) - (SUNDelta[SUNIndex[b], SUNIndex[c]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[d]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[b]]*
     SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[e]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[f], SUNIndex[g]])/3 - 
   (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[c], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[b]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[d], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]])/
    3 + (2*SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*
   SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -1/3*(SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]]) - 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 - 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 + (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 + 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> (SUNDelta[SUNIndex[b], SUNIndex[d]]*
     SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[b], SUNIndex[c]]*SUNF[SUNIndex[a], SUNIndex[d], 
      SUNIndex[e]])/3 + (SUNDelta[SUNIndex[a], SUNIndex[d]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[e]])/3 + 
   (SUNDelta[SUNIndex[a], SUNIndex[c]]*SUNF[SUNIndex[b], SUNIndex[d], 
      SUNIndex[e]])/3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]])/
    3 - (SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[d], 
      SUNIndex[e], SUNIndex[g]])/3 - 
   (SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]])/
    3, SUND[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[c], SUNIndex[g]]) - SUND[SUNIndex[c], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[c], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[a], SUNIndex[b], 
    SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]] - 
   SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[e], SUNIndex[g]] + SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[b], SUNIndex[c], SUNIndex[f]]*
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[g]]) - SUND[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] + 
   SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]] - 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[b], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] - 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
    SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[c], 
      SUNIndex[g]]) - SUND[SUNIndex[d], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[c], SUNIndex[g]] + SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[e], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] + SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]] - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[e], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -(SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
     SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*
    SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[g]]) - SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[g]]*SUNF[SUNIndex[c], 
     SUNIndex[f], SUNIndex[g]] + SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
    SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[d], 
     SUNIndex[e], SUNIndex[g]], SUND[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*
   SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -(SUND[SUNIndex[c], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[a], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[b], 
      SUNIndex[d], SUNIndex[g]]) - SUND[SUNIndex[a], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[f], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]] + 
   SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[e], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]], 
 SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[f]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] + 
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]], 
 SUND[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
    SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], SUNIndex[g]] -> 
  -(SUND[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[a], 
      SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], SUNIndex[d], 
      SUNIndex[g]]) - SUND[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[b], SUNIndex[e], SUNIndex[f]]*SUNF[SUNIndex[c], 
     SUNIndex[d], SUNIndex[g]], SUNF[SUNIndex[a], SUNIndex[b], SUNIndex[f]]*
   SUNF[SUNIndex[c], SUNIndex[d], SUNIndex[g]]*SUNF[SUNIndex[e], SUNIndex[f], 
    SUNIndex[g]] -> -(SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*
     SUNF[SUNIndex[b], SUNIndex[d], SUNIndex[f]]*SUNF[SUNIndex[c], 
      SUNIndex[e], SUNIndex[g]]) + SUNF[SUNIndex[a], SUNIndex[d], 
     SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], SUNIndex[g]]*
    SUNF[SUNIndex[c], SUNIndex[e], SUNIndex[g]] + 
   SUNF[SUNIndex[a], SUNIndex[f], SUNIndex[g]]*SUNF[SUNIndex[b], SUNIndex[c], 
     SUNIndex[f]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]] - 
   SUNF[SUNIndex[a], SUNIndex[c], SUNIndex[f]]*SUNF[SUNIndex[b], SUNIndex[f], 
     SUNIndex[g]]*SUNF[SUNIndex[d], SUNIndex[e], SUNIndex[g]]}

